Convolutional Neural Networks for Transient Candidate Vetting in Large-Scale Surveys

Current synoptic sky surveys monitor large areas of the sky to find variable and transient astronomical sources. As the number of detections per night at a single telescope easily exceeds several thousand, current detection pipelines make intensive use of machine learning algorithms to classify the detected objects and to filter out the most interesting candidates. A number of upcoming surveys will produce up to three orders of magnitude more data, which renders high-precision classification systems essential to reduce the manual and, hence, expensive vetting by human experts. We present an approach based on convolutional neural networks to discriminate between true astrophysical sources and artefacts in reference-subtracted optical images. We show that relatively simple networks are already competitive with state-of-the-art systems and that their quality can further be improved via slightly deeper networks and additional preprocessing steps -- eventually yielding models outperforming state-of-the-art systems. In particular, our best model correctly classifies about 97.3% of all 'real' and 99.7% of all 'bogus' instances on a test set containing 1,942 'bogus' and 227 'real' instances in total. Furthermore, the networks considered in this work can also successfully classify these objects at hand without relying on difference images, which might pave the way for future detection pipelines not containing image subtraction steps at all.

==> images/experiments/misclassifications/astronet2_augmentation/deepnet.py <==
import matplotlib
matplotlib.use('Agg')

###################################################################################
import argparse
parser = argparse.ArgumentParser()
parser.add_argument('--exp', nargs='?', const="ensemble_augmentation", type=str, default="ensemble")
parser.add_argument('--gpuid', nargs='?', const=0, type=int, default=0)
parser.add_argument('--ipython', nargs='?', const=False, type=bool, default=False)
args = parser.parse_args()
exp, gpuid, ipython = args.exp, args.gpuid, args.ipython
print("Extracted arugments: exp=%s, gpuid=%i" % (str(exp), gpuid))
import theano.sandbox.cuda
theano.sandbox.cuda.use("gpu" + str(gpuid))
###################################################################################

import os
import numpy
from time import gmtime, strftime

from deepnova.models import AstroNet
from deepnova.util import save_execution_file, assess_classification_performance, makedirs, shuffle_all
from deepnova.models import VotingClassifier

import sys
sys.path.append("..")
import generate
import deepconfig

# output and plotting parameters
clabels = ["bogus", "real"]
image_labels = ["before", "after", "diff"]
plotting_mode = "2d"
output_directory = os.path.join("output", "supernova", "deepnet", exp, strftime("%Y_%m_%d_%H_%M_%S", gmtime()))
makedirs(output_directory)
save_execution_file(output_directory)

# model parameters
seed = 0
verbose = 1

# model parameters for individual nets
modelparams = deepconfig.get_modelparams(exp)
    
# (1) get data
X_train, y_train, XF_train = generate.get_data("supernova", shuffle=False, fold=0, remove_edge_cases=True)
X_test, y_test, XF_test = generate.get_data("supernova", shuffle=False, fold=1, remove_edge_cases=True)
print("Total number of training instances: " + str(len(y_train)))
print("Number of training examples in class 0: " + str(len(numpy.where(y_train == 0)[0])))
print("Number of training examples in class 1: " + str(len(numpy.where(y_train == 1)[0])))
print("Total number of test instances: " + str(len(y_test)))
print("Number of test examples in class 0: " + str(len(numpy.where(y_test == 0)[0])))
print("Number of test examples in class 1: " + str(len(numpy.where(y_test == 1)[0])))

# shuffle training data  (potentially twice, via data augmentation as well)
X_train, y_train, XF_train = shuffle_all([X_train, y_train, XF_train], len(y_train), seed=seed)

# (2) initialize and fit model
if len(modelparams) == 1:
    model = AstroNet(**modelparams[0])
else:
    convnets = [(str(i) + "_" + modelparams[i]['net_type'], AstroNet(**modelparams[i])) for i in xrange(len(modelparams))]
    model = VotingClassifier(estimators=convnets)
model.fit(X_train, y_train)

# (3) assess performance
print("Assessing ensemble performance ...")
preds = model.predict(X_test)
preds_proba = model.predict_proba(X_test)
numpy.save(os.path.join(output_directory, "preds.npy"), preds)
numpy.save(os.path.join(output_directory, "preds_proba.npy"), preds_proba)

if ipython:
    from IPython import embed
    from nolearn.lasagne.visualize import draw_to_notebook
    from nolearn.lasagne.visualize import plot_loss
    from nolearn.lasagne.visualize import plot_conv_weights
    from nolearn.lasagne.visualize import plot_conv_activity
    from nolearn.lasagne.visualize import plot_occlusion
    from nolearn.lasagne.visualize import plot_saliency
    #plot_conv_weights(model.model.layers_[1], figsize=(4, 4))
    #plot_conv_activity(model.model.layers_[1], X_test[0:1])
    #plot_conv_activity(model.model.layers_[1], X_test[1000:1001])
    embed()
    # type "%pylab"

assess_classification_performance(preds, 
                                  y_test, 
                                  X_test, 
                                  numpy.array(range(len(y_test))), 
                                  output_directory, 
                                  image_labels, 
                                  clabels, 
                                  plotting_mode=plotting_mode, 
                                  verbose=verbose, 
                                  plot_misses=True)

if len(modelparams) > 1:
    print("Assessing individual performances ...")
    for clfname, clf in model.estimators_:
        preds = clf.predict(X_test)
        preds_proba = clf.predict_proba(X_test)
        odir_estimator = os.path.join(output_directory, "seed_" + str(seed), clfname)
        assess_classification_performance(preds, y_test, X_test, numpy.array(range(len(y_test))), odir_estimator, image_labels, clabels, plotting_mode=plotting_mode, verbose=verbose, plot_misses=True)
        numpy.save(os.path.join(odir_estimator, "preds.npy"), preds)
        numpy.save(os.path.join(odir_estimator, "preds_proba.npy"), preds_proba)


==> images/ml/convnet/draw_convnet/draw_convnet.py <==
"""
Copyright (c) 2016, Gavin Weiguang Ding
All rights reserved.

Redistribution and use in source and binary forms, with or without
    modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this
    list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice,
    this list of conditions and the following disclaimer in the documentation
    and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its contributors
    may be used to endorse or promote products derived from this software
    without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
    AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
    IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
    ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE
    LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
    CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
    SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
    INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
    CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
    ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
    POSSIBILITY OF SUCH DAMAGE.
"""


import os
import numpy as np
import matplotlib.pyplot as plt
plt.rcdefaults()
from matplotlib.lines import Line2D
from matplotlib.patches import Rectangle
from matplotlib.collections import PatchCollection


NumConvMax = 8
NumFcMax = 20
White = 1.
Light = 0.7
Medium = 0.5
Dark = 0.3
Black = 0.


def add_layer(patches, colors, size=24, num=5,
              top_left=[0, 0],
              loc_diff=[3, -3],
              ):
    # add a rectangle
    top_left = np.array(top_left)
    loc_diff = np.array(loc_diff)
    loc_start = top_left - np.array([0, size])
    for ind in range(num):
        patches.append(Rectangle(loc_start + ind * loc_diff, size, size))
        if ind % 2:
            colors.append(Medium)
        else:
            colors.append(Light)


def add_mapping(patches, colors, start_ratio, patch_size, ind_bgn,
                top_left_list, loc_diff_list, num_show_list, size_list):

    start_loc = top_left_list[ind_bgn] \
        + (num_show_list[ind_bgn] - 1) * np.array(loc_diff_list[ind_bgn]) \
        + np.array([start_ratio[0] * size_list[ind_bgn],
                    -start_ratio[1] * size_list[ind_bgn]])

    end_loc = top_left_list[ind_bgn + 1] \
        + (num_show_list[ind_bgn + 1] - 1) \
        * np.array(loc_diff_list[ind_bgn + 1]) \
        + np.array([(start_ratio[0] + .5 * patch_size / size_list[ind_bgn]) *
                    size_list[ind_bgn + 1],
                    -(start_ratio[1] - .5 * patch_size / size_list[ind_bgn]) *
                    size_list[ind_bgn + 1]])

    patches.append(Rectangle(start_loc, patch_size, patch_size))
    colors.append(Dark)
    patches.append(Line2D([start_loc[0], end_loc[0]],
                          [start_loc[1], end_loc[1]]))
    colors.append(Black)
    patches.append(Line2D([start_loc[0] + patch_size, end_loc[0]],
                          [start_loc[1], end_loc[1]]))
    colors.append(Black)
    patches.append(Line2D([start_loc[0], end_loc[0]],
                          [start_loc[1] + patch_size, end_loc[1]]))
    colors.append(Black)
    patches.append(Line2D([start_loc[0] + patch_size, end_loc[0]],
                          [start_loc[1] + patch_size, end_loc[1]]))
    colors.append(Black)


def label(xy, text, xy_off=[0, 4]):
    plt.text(xy[0] + xy_off[0], xy[1] + xy_off[1], text,
             family='sans-serif', size=8)


if __name__ == '__main__':

    fc_unit_size = 2
    layer_width = 40

    patches = []
    colors = []

    fig, ax = plt.subplots()


    ############################
    # conv layers
    size_list = [32, 18, 10, 6, 4]
    num_list = [3, 32, 32, 48, 48]
    x_diff_list = [0, layer_width, layer_width, layer_width, layer_width]
    text_list = ['Inputs'] + ['Feature\nmaps'] * (len(size_list) - 1)
    loc_diff_list = [[3, -3]] * len(size_list)

    num_show_list = list(map(min, num_list, [NumConvMax] * len(num_list)))
    top_left_list = np.c_[np.cumsum(x_diff_list), np.zeros(len(x_diff_list))]

    for ind in range(len(size_list)):
        add_layer(patches, colors, size=size_list[ind],
                  num=num_show_list[ind],
                  top_left=top_left_list[ind], loc_diff=loc_diff_list[ind])
        label(top_left_list[ind], text_list[ind] + '\n{}@{}x{}'.format(
            num_list[ind], size_list[ind], size_list[ind]))


    ############################
    # in between layers
    start_ratio_list = [[0.4, 0.5], [0.4, 0.8], [0.4, 0.5], [0.4, 0.8]]
    patch_size_list = [5, 2, 5, 2]
    ind_bgn_list = range(len(patch_size_list))
    text_list = ['Convolution', 'Max-pooling', 'Convolution', 'Max-pooling']

    for ind in range(len(patch_size_list)):
        add_mapping(patches, colors, start_ratio_list[ind],
                    patch_size_list[ind], ind,
                    top_left_list, loc_diff_list, num_show_list, size_list)
        label(top_left_list[ind], text_list[ind] + '\n{}x{} kernel'.format(
            patch_size_list[ind], patch_size_list[ind]), xy_off=[26, -65])


    ############################
    # fully connected layers
    size_list = [fc_unit_size, fc_unit_size, fc_unit_size]
    num_list = [768, 500, 2]
    num_show_list = list(map(min, num_list, [NumFcMax] * len(num_list)))
    x_diff_list = [sum(x_diff_list) + layer_width, layer_width, layer_width]
    top_left_list = np.c_[np.cumsum(x_diff_list), np.zeros(len(x_diff_list))]
    loc_diff_list = [[fc_unit_size, -fc_unit_size]] * len(top_left_list)
    text_list = ['Hidden\nunits'] * (len(size_list) - 1) + ['Outputs']

    for ind in range(len(size_list)):
        add_layer(patches, colors, size=size_list[ind], num=num_show_list[ind],
                  top_left=top_left_list[ind], loc_diff=loc_diff_list[ind])
        label(top_left_list[ind], text_list[ind] + '\n{}'.format(
            num_list[ind]))

    text_list = ['Flatten\n', 'Fully\nconnected', 'Fully\nconnected']

    for ind in range(len(size_list)):
        label(top_left_list[ind], text_list[ind], xy_off=[-10, -65])

    ############################
    colors += [0, 1]
    collection = PatchCollection(patches, cmap=plt.cm.gray)
    collection.set_array(np.array(colors))
    ax.add_collection(collection)
    plt.tight_layout()
    plt.axis('equal')
    plt.axis('off')
    plt.show()
    fig.set_size_inches(8, 2.5)

    fig_dir = './'
    fig_ext = '.png'
    fig.savefig(os.path.join(fig_dir, 'convnet_fig' + fig_ext),
                bbox_inches='tight', pad_inches=0)

